GPS-Based Geolocation of Consumer IP Addresses

This paper uses two commercial datasets of IP addresses from smartphones, geolocated through the Global Positioning System (GPS), to characterize the geography of IP address subnets from mobile and broadband ISPs. Datasets that ge olocate IP addresses based on GPS offer superlative accuracy and precision for IP geolocation and thus provide an unprecedented opportunity to understand both the accuracy of existing geolocation databases as well as other properties of IP addresses, such as mobility and churn. We focus our analysis on large cities in the United States. After evaluating the accuracy of existing geolocation databases, we analyze the circumstances under which IP geolocation databases may be more or less accurate. We find that geolocation databases are more accurate on fixed-line than mobile networks, that IP addresses on university networks can be more accurately located than those from consumer or business networks, and that often the paid versions of these databases are not significantly more accurate than the free versions. We then characterize how quickly subnets associated with fixed-line networks change geographic locations, and how long residential broadband ISP subscribers retain individual IP addresses. We find, generally, that most IP address assignments are stable over two months, although stability does vary across ISPs. Finally, we evaluate the suitability of existing IP geolocation databases for understanding Internet access and performance in human populations within specific geographies and demographics. Although the median accuracy of IP geolocation is better than 3 km in some contexts, we conclude that relying on IP geolocation databases to understand Internet access in densely populated regions such as cities is premature.

==> make_notes.sh <==
#!/bin/bash

mkdir -p jtex notes

##  pop_notes -s -p  173 -q ~/papers/internet/2001_padmanabhan_geoping_geocluster.pdf
##  pop_notes -s -p    1 -q ~/papers/internet/2002_spring_rocketfuel_geo.pdf
##  pop_notes -s -p  153 -q ~/papers/internet/2005_freedman_feamster_geographic_locality_ip_prefixes.pdf
##  pop_notes -s -p 1219 -q ~/papers/internet/2006_gueye_constraint_based_geolocation.pdf
##  pop_notes -s -p   71 -q ~/papers/internet/2006_katz-basett_geolocation_delay_and_topology.pdf
##  pop_notes -s -p  237 -q ~/papers/internet/2007_imprecision_of_block_geolocation.pdf
##  pop_notes -s -p    1 -q ~/papers/internet/2007_wong_octang_geolocation_negative.pdf
##  pop_notes -s -p  171 -q ~/papers/internet/2010_erikkson_barford_learning_based_geolocation.pdf
##  pop_notes -s -p    1 -q ~/papers/internet/2010_gill_geolocation_circumvention.pdf
##  pop_notes -s -p   53 -q ~/papers/internet/2011_poese_uhlig_ip_geolocation_unreliable.pdf
##  pop_notes -s -p 2044 -q ~/papers/internet/2011_shavitt_geolocation_study.pdf
##  pop_notes -s -p    1 -q ~/papers/internet/2011_wang_street_level_geolocation.pdf
##  pop_notes -s -p    2 -q ~/papers/internet/2012_eriksson_barford_posit_lightweight_geolocation.pdf
##  pop_notes -s -p  123 -q ~/papers/internet/2012_zi_geolocations_of_millions_of_addresses.pdf
##  pop_notes -s -p  381 -q ~/papers/internet/2013_li_geolocation_moderately_connected.pdf
##  pop_notes -s -p  463 -q ~/papers/internet/2017_gharaibeh_router_geolocation.pdf
##  pop_notes -s -p    1 -q ~/papers/internet/2018_ovidiu_geolocation_reverse_dns.pdf
pop_notes -s -p    1 -q ~/papers/internet/2011_huffaker_geocompare.pdf
pop_notes -s -p  503 -q ~/papers/internet/2016_gharaibeh_geo_ip_colocality.pdf


cat lit_rev_overview > ipgeo_lit_rev

cat \
    jtex/internet/2001_padmanabhan_geoping_geocluster \
    jtex/internet/2002_spring_rocketfuel_geo \
    jtex/internet/2005_freedman_feamster_geographic_locality_ip_prefixes \
    jtex/internet/2006_gueye_constraint_based_geolocation \
    jtex/internet/2006_katz-basett_geolocation_delay_and_topology \
    jtex/internet/2007_imprecision_of_block_geolocation \
    jtex/internet/2007_wong_octang_geolocation_negative \
    jtex/internet/2010_erikkson_barford_learning_based_geolocation \
    jtex/internet/2010_gill_geolocation_circumvention \
    jtex/internet/2011_huffaker_geocompare \
    jtex/internet/2011_poese_uhlig_ip_geolocation_unreliable \
    jtex/internet/2011_shavitt_geolocation_study \
    jtex/internet/2011_wang_street_level_geolocation \
    jtex/internet/2012_eriksson_barford_posit_lightweight_geolocation \
    jtex/internet/2012_zi_geolocations_of_millions_of_addresses \
    jtex/internet/2013_li_geolocation_moderately_connected \
    jtex/internet/2016_gharaibeh_geo_ip_colocality \
    jtex/internet/2017_gharaibeh_router_geolocation \
    jtex/internet/2018_ovidiu_geolocation_reverse_dns \
    | sed 's/&/\\&/g' >> ipgeo_lit_rev 
    
echo "\\bibliographystyle{bibulous}" >> ipgeo_lit_rev
echo "\\bibliography{sources}" >> ipgeo_lit_rev

cat ../../internet/sources.bib > sources.bib

jtex -p -d -i ipgeo_lit_rev
bibulous ipgeo_lit_rev.aux
pdflatex ipgeo_lit_rev
pdflatex ipgeo_lit_rev


